Exploring jet transport coefficients by elastic and radiative scatterings in the strongly interacting quark-gluon plasma

We investigate the interaction of leading jet partons within a strongly interacting quark-gluon plasma (sQGP) medium, using the effective dynamical quasiparticle model (DQPM). The DQPM offers a description of the sQGP's non-perturbative nature at finite temperature $T$ and baryon chemical potential $\mu_B$ through a propagator representation of massive off-shell partons (quarks and gluons). These partons are characterized by spectral functions with $T,\mu_B$ dependent masses and widths, adjusted to reproduce the lattice Quantum Chromodynamics (lQCD) equation-of-state (EoS) for the QGP in thermodynamic equilibrium. Our focus lies on examining the jet transport coefficients by elastic scattering in sQGP, specifically the transverse momentum transfer squared per unit length denoted as $\hat{q}$, within the QGP. Furthermore, we investigate the dependence of these coefficients on both the medium temperature $T$ and the jet parton energy. By studying the jet transport coefficients and their relationship to temperature and parton energy, we aim to gain insights into the dynamics of jet propagation in the strongly interacting quark-gluon plasma medium.

==> anc/Figure-1.dat <==
# qhat/T^3 as a function of T[GeV] for a quark jet
# T    DQPM(p=10)    DQPM(p=10, al=0.3)    DQPM(p=100)
0.16   2.54e+01      2.78e+00              7.09e+01
0.18   1.94e+01      3.12e+00              5.19e+01
0.20   1.47e+01      3.21e+00              3.80e+01
0.22   1.13e+01      3.17e+00              2.85e+01
0.24   8.97e+00      3.07e+00              2.22e+01
0.26   7.33e+00      2.95e+00              1.79e+01
0.28   6.16e+00      2.83e+00              1.49e+01
0.30   5.30e+00      2.71e+00              1.28e+01
0.32   4.65e+00      2.61e+00              1.12e+01
0.34   4.15e+00      2.51e+00              9.92e+00
0.36   3.74e+00      2.42e+00              8.93e+00
0.38   3.41e+00      2.34e+00              8.13e+00
0.40   3.14e+00      2.26e+00              7.47e+00
0.42   2.91e+00      2.20e+00              6.91e+00
0.44   2.70e+00      2.13e+00              6.44e+00
0.46   2.53e+00      2.07e+00              6.02e+00
0.48   2.38e+00      2.02e+00              5.65e+00
0.50   2.24e+00      1.97e+00              5.33e+00
0.52   2.12e+00      1.92e+00              5.04e+00
0.54   2.00e+00      1.88e+00              4.77e+00
0.56   1.90e+00      1.84e+00              4.53e+00
0.58   1.81e+00      1.80e+00              4.31e+00
0.60   1.73e+00      1.76e+00              4.11e+00
0.62   1.65e+00      1.72e+00              3.93e+00
0.64   1.58e+00      1.69e+00              3.75e+00
0.66   1.51e+00      1.66e+00              3.60e+00
0.68   1.45e+00      1.63e+00              3.45e+00
0.70   1.39e+00      1.60e+00              3.31e+00
0.72   1.33e+00      1.57e+00              3.18e+00
0.74   1.28e+00      1.54e+00              3.06e+00
0.76   1.24e+00      1.51e+00              2.94e+00
0.78   1.19e+00      1.49e+00              2.84e+00
0.80   1.15e+00      1.47e+00              2.73e+00
0.82   1.11e+00      1.44e+00              2.64e+00
0.84   1.07e+00      1.42e+00              2.55e+00
0.86   1.04e+00      1.40e+00              2.46e+00
0.88   1.00e+00      1.38e+00              2.38e+00
0.90   9.69e-01      1.36e+00              2.30e+00
0.92   9.39e-01      1.34e+00              2.23e+00
0.94   9.09e-01      1.32e+00              2.16e+00
0.96   8.81e-01      1.30e+00              2.09e+00
0.98   8.55e-01      1.28e+00              2.03e+00
1.00   8.29e-01      1.26e+00              1.97e+00
1.02   8.05e-01      1.25e+00              1.91e+00
1.04   7.82e-01      1.23e+00              1.85e+00
1.06   7.59e-01      1.21e+00              1.80e+00
1.08   7.38e-01      1.20e+00              1.75e+00
1.10   7.17e-01      1.18e+00              1.70e+00
1.12   6.98e-01      1.16e+00              1.65e+00
1.14   6.78e-01      1.15e+00              1.61e+00
1.16   6.60e-01      1.13e+00              1.56e+00
1.18   6.42e-01      1.12e+00              1.52e+00
1.20   6.25e-01      1.10e+00              1.48e+00


==> anc/Figure-2_left.dat <==
# qhat/T^3 as a function of E/T for a quark jet
# E/T    DQPM(T=0.3)    DQPM(T=0.3, al=0.3)    DQPM(T=0.4)    DQPM(T=0.4, al=0.3)    DQPM(pQCD limit)
10.00    2.54e+00       1.30e+00               1.89e+00       1.37e+00               1.90e+00
11.17    2.75e+00       1.40e+00               2.05e+00       1.48e+00               2.00e+00
12.49    2.98e+00       1.52e+00               2.22e+00       1.60e+00               2.12e+00
13.95    3.23e+00       1.65e+00               2.33e+00       1.68e+00               2.24e+00
15.59    3.52e+00       1.80e+00               2.46e+00       1.77e+00               2.36e+00
17.42    3.79e+00       1.94e+00               2.60e+00       1.87e+00               2.49e+00
19.46    3.99e+00       2.04e+00               2.76e+00       1.99e+00               2.62e+00
21.75    4.22e+00       2.16e+00               2.93e+00       2.11e+00               2.75e+00
24.30    4.47e+00       2.29e+00               3.09e+00       2.23e+00               2.89e+00
27.15    4.76e+00       2.43e+00               3.24e+00       2.34e+00               3.04e+00
30.34    5.07e+00       2.59e+00               3.42e+00       2.46e+00               3.18e+00
33.90    5.32e+00       2.72e+00               3.59e+00       2.59e+00               3.33e+00
37.88    5.60e+00       2.86e+00               3.76e+00       2.72e+00               3.49e+00
42.33    5.92e+00       3.03e+00               3.96e+00       2.85e+00               3.64e+00
47.30    6.21e+00       3.18e+00               4.13e+00       2.98e+00               3.80e+00
52.85    6.52e+00       3.33e+00               4.33e+00       3.12e+00               3.96e+00
59.06    6.84e+00       3.50e+00               4.52e+00       3.26e+00               4.13e+00
65.99    7.16e+00       3.66e+00               4.72e+00       3.40e+00               4.30e+00
73.74    7.50e+00       3.83e+00               4.92e+00       3.55e+00               4.47e+00
82.39    7.84e+00       4.01e+00               5.13e+00       3.70e+00               4.65e+00
92.07    8.18e+00       4.18e+00               5.34e+00       3.85e+00               4.83e+00
102.87   8.53e+00       4.36e+00               5.56e+00       4.01e+00               5.01e+00
114.95   8.89e+00       4.55e+00               5.78e+00       4.17e+00               5.20e+00
128.44   9.26e+00       4.73e+00               6.00e+00       4.33e+00               5.39e+00
143.52   9.64e+00       4.93e+00               6.24e+00       4.50e+00               5.59e+00
160.37   1.00e+01       5.12e+00               6.47e+00       4.67e+00               5.79e+00
179.19   1.04e+01       5.32e+00               6.71e+00       4.84e+00               6.00e+00
200.23   1.08e+01       5.53e+00               6.96e+00       5.02e+00               6.21e+00
223.74   1.12e+01       5.74e+00               7.22e+00       5.20e+00               6.42e+00
250.00   1.16e+01       5.95e+00               7.47e+00       5.39e+00               6.64e+00


==> anc/Figure-2_right.dat <==
# qhat/T^3 as a function of E/T for a gluon jet
# E/T    DQPM(T=0.3)    DQPM(T=0.3, al=0.3)    DQPM(T=0.4)    DQPM(T=0.4, al=0.3)    DQPM(pQCD limit)
10.00    6.36e+00       3.25e+00               4.72e+00       3.40e+00               4.63e+00
11.17    6.87e+00       3.51e+00               5.10e+00       3.68e+00               4.86e+00
12.49    7.44e+00       3.80e+00               5.53e+00       3.99e+00               5.11e+00
13.95    8.07e+00       4.13e+00               5.80e+00       4.18e+00               5.38e+00
15.59    8.78e+00       4.49e+00               6.09e+00       4.39e+00               5.65e+00
17.42    9.43e+00       4.82e+00               6.42e+00       4.63e+00               5.94e+00
19.46    9.91e+00       5.06e+00               6.79e+00       4.90e+00               6.23e+00
21.75    1.04e+01       5.34e+00               7.20e+00       5.19e+00               6.54e+00
24.30    1.10e+01       5.64e+00               7.56e+00       5.45e+00               6.85e+00
27.15    1.17e+01       5.99e+00               7.92e+00       5.71e+00               7.17e+00
30.34    1.24e+01       6.36e+00               8.32e+00       6.00e+00               7.50e+00
33.90    1.30e+01       6.66e+00               8.73e+00       6.30e+00               7.83e+00
37.88    1.37e+01       6.99e+00               9.12e+00       6.58e+00               8.18e+00
42.33    1.44e+01       7.37e+00               9.56e+00       6.90e+00               8.53e+00
47.30    1.51e+01       7.71e+00               9.97e+00       7.19e+00               8.89e+00
52.85    1.58e+01       8.07e+00               1.04e+01       7.51e+00               9.25e+00
59.06    1.65e+01       8.45e+00               1.08e+01       7.82e+00               9.62e+00
65.99    1.73e+01       8.83e+00               1.13e+01       8.15e+00               1.00e+01
73.74    1.80e+01       9.21e+00               1.18e+01       8.48e+00               1.04e+01
82.39    1.88e+01       9.61e+00               1.22e+01       8.82e+00               1.08e+01
92.07    1.96e+01       1.00e+01               1.27e+01       9.16e+00               1.12e+01
102.87   2.04e+01       1.04e+01               1.32e+01       9.51e+00               1.16e+01
114.95   2.12e+01       1.08e+01               1.37e+01       9.87e+00               1.20e+01
128.44   2.20e+01       1.13e+01               1.42e+01       1.02e+01               1.25e+01
143.52   2.29e+01       1.17e+01               1.47e+01       1.06e+01               1.29e+01
160.37   2.37e+01       1.21e+01               1.52e+01       1.10e+01               1.34e+01
179.19   2.46e+01       1.26e+01               1.58e+01       1.14e+01               1.38e+01
200.23   2.55e+01       1.30e+01               1.63e+01       1.18e+01               1.43e+01
223.74   2.64e+01       1.35e+01               1.69e+01       1.22e+01               1.48e+01
250.00   2.74e+01       1.40e+01               1.75e+01       1.26e+01               1.53e+01

